Five-loop contributions to low-N non-singlet anomalous dimensions in QCD

We present the first calculations of next-to-next-to-next-to-next-to-leading order (N^4LO) contributions to anomalous dimensions of spin-N twist-2 operators in perturbative QCD. Specifically, we have obtained the respective non-singlet quark-quark anomalous dimensions at N=2 and N=3 to the fifth order in the strong coupling alpha_s. These results set the scale for the N^4LO contributions to the evolution of the non-singlet quark distributions of hadrons outside the small-x region, and facilitate a first approximate determination of the five-loop cusp anomalous dimension. While the N^4LO coefficients are larger than expected from the lower-order results, their inclusion stabilizes the perturbative expansions for three or more light flavours at a sub-percent accuracy for alpha_s < 0.3.

==> Pns4N23.h <==

* ----------------------------------------------------------------------------
*
*   This file provides  
*
*                gamma_{ns}^{+}(N=2)  and  gamma_{ns}^{-,v}(N=3) 
*
*   to the fifth order (N^4LO) in  as = alpha_s/(4*pi), as calculated in 
*
*   Five-loop contributions to low-N non-singlet anomalous dimensions in QCD
*     F. Herzog, S. Moch, B. Ruijl, T. Ueda, J.A.M. Vermaseren and A. Vogt
*     DESY 18-xxx, Nikhef 2018-yyy, LTH 1191
*
*   The relation to the moments of the splitting functions include a sign,
*                    gamma_{ns}^{a}(N) = - P_{ns}^{a}(N) .
*
*   z`i' are the values of Riemann's zeta function. nf is the number of light 
*   flavours. For the group factors see the paper; T_F=1/2 has been inserted.
*      
* ----------------------------------------------------------------------------

*   The expansion coefficients of gamma_{ns}^{+}(N=2) 

 L  gqq0N2 =
       + cf * ( 8/3 );

 L  gqq1N2 =
       + cf^2 * (  - 112/27 )
       + ca*cf * ( 376/27 )
       + nf*cf * (  - 64/27 );

 L  gqq2N2 =
       + cf^3 * (  - 560/243 + 128/3*z3 )
       + ca*cf^2 * (  - 8528/243 - 64*z3 )
       + ca^2*cf * ( 20920/243 + 64/3*z3 )

       + nf*cf^2 * (  - 3412/243 + 64/3*z3 )
       + nf*ca*cf * (  - 3128/243 - 64/3*z3 )
       + nf^2*cf * (  - 224/243 );

 L  gqq3N2 =
       + [d4FA/nc] * (  - 736/9 + 1984/9*z3 + 5120/9*z5 )
       + cf^4 * ( 194392/2187 + 10880/81*z3 - 1280/3*z5 )
       + ca*cf^3 * ( 238676/2187 + 31040/81*z3 - 704/3*z4 + 1280/3*z5 )
       + ca^2*cf^2 * (  - 1626064/2187 - 25744/27*z3 + 352*z4 + 4480/9*z5 )
       + ca^3*cf * ( 1734130/2187 + 34936/81*z3 - 352/3*z4 - 12160/27*z5 )

       + nf*[d4FF/nc] * ( 832/9 + 1024/9*z3 - 2560/9*z5 )
       + nf*cf^3 * ( 190912/2187 - 2528/81*z3 + 128/3*z4 - 640/3*z5 )
       + nf*ca*cf^2 * (  - 177748/2187 + 12928/27*z3 - 544/3*z4 + 320/9*z5 )
       + nf*ca^2*cf * (  - 53018/243 - 4040/9*z3 + 416/3*z4 + 4480/27*z5 )

       + nf^2*cf^2 * ( 24944/2187 - 128/3*z3 + 64/3*z4 )
       + nf^2*ca*cf * ( 6350/729 + 128/3*z3 - 64/3*z4 )
       + nf^3*cf * (  - 1024/2187 + 128/81*z3 );

*   The five-loop contribution as given in eq. (4)

 L  gqq4N2 =
       + cf*[d4AA/na] * (  - 15344/81 + 12064/27*z3 + 6016/3*z3^2 + 704/3*z4
          - 58400/27*z5 + 19040/9*z7 )
       + cf*[d4FA/nc] * ( 23968/81 - 733504/81*z3 + 6400/3*z3^2 + 176320/81*z5
          + 77056/9*z7 )
       + ca*[d4FA/nc] * (  - 82768/81 + 555520/81*z3 - 84352/27*z3^2 
          - 10912/9*z4 + 1292960/81*z5 - 140800/27*z6 - 12768*z7 )
       + cf^5 * ( 9306376/19683 - 802784/729*z3 + 12544/9*z3^2 - 557440/81*z5
          + 8512*z7 )
       + ca*cf^4 * (  - 81862744/19683 + 1600592/243*z3 - 3072*z3^2 
          - 59840/81*z4 + 142240/27*z5 + 35200/9*z6 - 19936*z7 )
       + ca^2*cf^3 * ( 63340406/6561 - 1003192/243*z3 + 30976/9*z3^2 
          - 229472/81*z4 + 61696/27*z5 - 35200/9*z6 + 15680*z7 )
       + ca^3*cf^2 * (  - 220224724/19683 - 4115536/729*z3 - 70400/27*z3^2 
          + 170968/27*z4 + 3640624/243*z5 - 123200/27*z6 - 331856/27*z7 )
       + ca^4*cf * ( 266532611/39366 + 2588144/729*z3 + 74912/81*z3^2
          - 221920/81*z4 - 3102208/243*z5 + 334400/81*z6 + 178976/27*z7 )

       + nf*[d4FA/nc] * ( 22096/27 + 43712/81*z3 - 25088/27*z3^2 - 512/9*z4 
          - 217280/81*z5 + 25600/27*z6 - 2464*z7 )
       + nf*cf*[d4FF/nc] * (  - 170752/81 + 328832/81*z3 + 8192/9*z3^2 
          - 650240/81*z5 + 35840/9*z7 )
       + nf*ca*[d4FF/nc] * ( 207824/81 + 251392/81*z3 + 15872/27*z3^2 
          - 5632/9*z4 - 522880/81*z5 + 70400/27*z6 - 29120/9*z7 )
       + nf*cf^4 * ( 1824964/19683 - 463520/243*z3 + 6656/9*z3^2 + 21248/81*z4
          - 16480/81*z5 - 6400/9*z6 + 8960/3*z7 )
       + nf*ca*cf^3 * (  - 3375082/6561 + 420068/243*z3 - 3968/3*z3^2 
          + 48256/81*z4 - 458032/81*z5 + 8000/3*z6 - 4480/3*z7 )
       + nf*ca^2*cf^2 * ( 15291499/13122 + 1561600/243*z3 + 24896/27*z3^2 
          - 114536/27*z4 - 252544/243*z5 + 13600/27*z6 + 11200/27*z7 )
       + nf*ca^3*cf * (  - 48846580/19683 - 4314308/729*z3 - 27808/81*z3^2 
          + 274768/81*z4 + 1389080/243*z5 - 184000/81*z6 - 39088/27*z7 )

       + nf^2*[d4FF/nc] * (  - 43744/81 + 35648/81*z3 - 2048/27*z3^2 
          + 1792/9*z4 + 52480/81*z5 - 12800/27*z6 )
       + nf^2*cf^3 * ( 1082297/6561 - 145792/243*z3 + 1792/9*z3^2 + 1072/81*z4
          + 55552/81*z5 - 3200/9*z6 )
       + nf^2*ca*cf^2 * ( 332254/2187 - 85016/243*z3 - 13952/27*z3^2 
          + 20752/27*z4 - 28544/81*z5 + 1600/27*z6 )
       + nf^2*ca^2*cf * ( 631400/6561 + 214268/243*z3 + 25472/81*z3^2 - 784*z4
          - 53344/243*z5 + 22400/81*z6 )
       + nf^3*cf^2 * ( 265510/19683 + 11872/729*z3 - 128/3*z4 + 512/27*z5 )
       + nf^3*ca*cf * ( 168677/19683 + 11872/729*z3 + 2752/81*z4 - 4096/81*z5 )
       + nf^4*cf * (  - 5504/19683 - 1024/729*z3 + 128/81*z4 );

* ----------------------------------------------------------------------------

*   The expansion coefficients of gamma_{ns}^{v}(N=3). 
*   gamma_{ns}^{-} is obtained by putting fl02 = 0.

 L  gqq0N3 =
       + cf * ( 25/6 );

 L  gqq1N3 =
       + cf^2 * (  - 2035/432 )
       + ca*cf * ( 535/27 )
       + nf*cf * (  - 415/108 );

 L  gqq2N3 =
       + cf^3 * (  - 244505/15552 + 110/3*z3 )
       + ca*cf^2 * (  - 311213/15552 - 55*z3 )
       + ca^2*cf * ( 889433/7776 + 55/3*z3 )

       + nf*cf^2 * (  - 203627/7776 + 100/3*z3 )
       + nf*ca*cf * (  - 62249/3888 - 100/3*z3 )
       + nf^2*cf * (  - 2569/1944 );

 L  gqq3N3 =
       + [d4FA/nc] * (  - 85/3 + 7600/9*z3 - 7300/9*z5 )
       + cf^4 * ( 341611945/2239488 + 24380/81*z3 - 2000/3*z5 )
       + ca*cf^3 * ( 40709323/279936 - 140057/648*z3 - 605/3*z4 + 2900/3*z5 )
       + ca^2*cf^2 * (  - 503877829/559872 - 4843/27*z3 + 605/2*z4 - 1325/9*z5 )
       + ca^3*cf * ( 72667541/69984 + 125219/648*z3 - 605/6*z4 - 5950/27*z5 )

       + nf*[d4FF/nc] * ( 275/3 + 1960/9*z3 - 4000/9*z5 )
       + nf*cf^3 * ( 38386673/279936 + 3493/81*z3 + 110/3*z4 - 1000/3*z5 )
       + nf*ca*cf^2 * (  - 22941613/139968 + 31547/54*z3 - 715/3*z4 + 500/9*z5 )
       + nf*ca^2*cf * (  - 2366971/7776 - 11483/18*z3 + 605/3*z4 + 7000/27*z5 )

       + nf^2*cf^2 * ( 1313443/69984 - 610/9*z3 + 100/3*z4 )
       + nf^2*ca*cf * ( 79747/5832 + 610/9*z3 - 100/3*z4 )
       + nf^3*cf * (  - 23587/34992 + 200/81*z3 )

       + fl02*nf*[dabc^2/nc]*cf * (  - 72365/216 + 3200/9*z3 )
       + fl02*nf*[dabc^2/nc]*ca * ( 60629/648 - 1010/9*z3 + 200/9*z5 )
       + fl02*nf^2*[dabc^2/nc] * (  - 1879/324 );

*   The five-loop contribution as given in eqs. (5) and (6)

 L  gqq4N3 =
       + [d4AA/na]*cf * (  - 81725/162 + 33505/18*z3 + 7000/3*z3^2 + 1100/3*z4
          - 52025/18*z5 + 48125/36*z7 )
       + [d4FA/nc]*cf * (  - 231575/36 - 6351445/324*z3 - 23210/3*z3^2
          + 2927225/162*z5 + 200410/9*z7 )
       + [d4FA/nc]*ca * ( 165871/54 + 1816625/162*z3 + 196880/27*z3^2 
          - 41800/9*z4 - 4456145/162*z5 + 200750/27*z6 - 7525/4*z7 )
       + cf^5 * ( 81472935625/80621568 + 99382175/23328*z3 - 9650/9*z3^2 
          - 3395975/162*z5 + 34685/2*z7 )
       + ca*cf^4 * (  - 286028134219/80621568 + 23916529/7776*z3 + 4490*z3^2
          - 134090/81*z4 + 2468075/108*z5 + 55000/9*z6 - 155155/4*z7 )
       + ca^2*cf^3 * ( 20173099267/3359232 - 15401281/864*z3 - 63830/9*z3^2
          + 732787/1296*z4 + 1972075/216*z5 - 79750/9*z6 + 139895/4*z7 )
       + ca^3*cf^2 * (  - 166662991819/20155392 + 36397493/2916*z3
          + 133990/27*z3^2 + 103763/54*z4 - 30994565/3888*z5 + 72875/54*z6 
          - 2127335/108*z7 )
       + ca^4*cf * ( 75932079965/10077696 - 27693563/23328*z3 - 96700/81*z3^2
          - 1791229/1296*z4 - 9417425/1944*z5 + 163625/81*z6 + 199640/27*z7 )

       + nf*cf*[d4FF/nc] * (  - 24385/27 + 334010/81*z3 + 8480/9*z3^2 
          - 1622600/81*z5 + 135380/9*z7 )
       + nf*[d4FA/nc] * ( 297889/162 + 154970/81*z3 - 62600/27*z3^2 
          + 3700/9*z4 - 122780/81*z5 - 36500/27*z6 - 910*z7 )
       + nf*ca*[d4FF/nc] * ( 241835/162 + 333487/81*z3 + 30560/27*z3^2 
          - 10780/9*z4 - 316900/81*z5 + 110000/27*z6 - 71960/9*z7 )
       + nf*cf^4 * ( 1776521549/40310784 - 1332919/486*z3 + 5000/9*z3^2 
          + 33290/81*z4 - 30325/81*z5 - 10000/9*z6 + 14000/3*z7 )
       + nf*ca*cf^3 * (  - 3737356319/3359232 + 2327111/432*z3 - 1280/3*z3^2
          - 262069/648*z4 - 1693715/162*z5 + 14000/3*z6 - 7000/3*z7 )
       + nf*ca^2*cf^2 * ( 5637513931/3359232 + 2711207/486*z3 - 5020/27*z3^2
          - 457499/108*z4 + 508820/243*z5 - 20375/27*z6 + 50155/108*z7 )
       + nf*ca^3*cf * (  - 8766012215/2519424 - 45697231/5832*z3 
          - 1195/81*z3^2 + 2848403/648*z4 + 1808870/243*z5 - 222250/81*z6 
          - 250915/108*z7 )

       + nf^2*[d4FF/nc] * (  - 19435/27 + 53366/81*z3 - 3200/27*z3^2 
          + 3160/9*z4 + 70000/81*z5 - 20000/27*z6 )
       + nf^2*cf^3 * ( 512848319/1679616 - 57109/54*z3 + 2800/9*z3^2 
          + 9118/81*z4 + 86440/81*z5 - 5000/9*z6 )
       + nf^2*ca*cf^2 * ( 1080083/5832 - 296729/972*z3 - 21800/27*z3^2 
          + 56327/54*z4 - 42860/81*z5 + 2500/27*z6 )
       + nf^2*ca^2*cf * ( 61747877/419904 + 2496811/1944*z3 + 39800/81*z3^2 
          - 3503/3*z4 - 88990/243*z5 + 35000/81*z6 )
       + nf^3*cf^2 * ( 28758139/1259712 + 21673/729*z3 - 610/9*z4 + 800/27*z5 )
       + nf^3*ca*cf * ( 13729181/1259712 + 14947/729*z3 + 4390/81*z4 
          - 6400/81*z5 )
       + nf^4*cf * (  - 259993/629856 - 1660/729*z3 + 200/81*z4 )

       + fl02*nf*[dabc^2/nc]*cf^2 * ( 79906955/46656 + 246955/54*z3 
          - 504550/81*z5 )
       + fl02*nf*[dabc^2/nc]*ca*cf * (  - 9797321/3888 + 475655/54*z3 
          + 500/9*z3^2 - 17600/9*z4 - 516950/81*z5 - 2800/9*z7 )
       + fl02*nf*[dabc^2/nc]*ca^2 * ( 166535/486 - 1783913/324*z3 
          - 2035/27*z3^2 + 5555/9*z4 + 507515/81*z5 - 5500/27*z6 - 2765/18*z7 )
       + fl02*nf^2*[dabc^2/nc]*cf * ( 1098323/3888 - 49720/81*z3 + 3200/9*z4 )
       + fl02*nf^2*[dabc^2/nc]*ca * ( 285985/3888 + 41954/81*z3 + 160/27*z3^2
          - 1010/9*z4 - 56480/81*z5 + 1000/27*z6 )
       + fl02*nf^3*[dabc^2/nc] * (  - 21823/1944 );

* ----------------------------------------------------------------------------

